Some spectral applications of McMullen's Hausdorff dimension algorithm

Using McMullen's Hausdorff dimension algorithm, we study numerically the dimension of the limit set of groups generated by reflections along three geodesics on the hyperbolic plane. Varying these geodesics, we found four minima in the two-dimensional parameter space, leading to a rigorous result why this must be so. Extending the algorithm to compute the limit measure and its moments, we study orthogonal polynomials on the unit circle associated with this measure. Several numerical observations on certain coefficients related to these moments and on the zeros of the polynomials are discussed.

==> anc/cmn.cc <==
// cmn.cc: compute Hausdorff dimension and moments of limit sets

// this program depends on libqd; if installed on the system compile by
//	g++ -O -o cmn cmn.cc -lqd
// otherwise (if installed locally in /home/benuser)
//	g++ -O -L/home/benuser/lib -I/home/benuser/include -o cmn cmn.cc -lqd
// on Fedora 15, do
//	g++ -DQDNOPI [...]

// diagnostic output goes to std::cerr, so to rid of them do
//	./cmn [...] 2> /dev/null

#include "cmn1.cc"

int main( int argc, char* argv[] ) {
   unsigned int oldcw;
   fpu_fix_start( &oldcw );	// required for safety of qdlib

   np = 3;			// #primitives: MUST be defined

   // Schottky group:
   Mpr tht = argv[1];		// bubble angle
   Mpr epsb = argv[2];		// maximum bubble size
   cout << "## tht = " << fixed << tht;
   cout << scientific << ", epsb = " << epsb << endl;
   tht = tht*pi/180;

   // the primitive (generation 0) bubbles: MUST be ordered in (0,2*pi)
   b0 = new Bubble[np];
   for( int i=0; i<np; i++ ) {
      Mpr ti = (2*i+1)*pi/np;
      b0[i] = Bubble(Mpc(cos(ti)/cos(tht/2),sin(ti)/cos(tht/2)),tan(tht/2));
   }
   for( int i=0; i<np; i++ )
      cout << "#g00 " << atan2(imag(b0[i].z),real(b0[i].z)) << endl;

   // compute the sample points and transition matrix:
   mkbubt(epsb);

   // compute the Hausdorff dimension:
   Vi = new Mpr[nb];
   Vn = new Mpr[nb];
   Mpr hdim = droot(Mpr("0.01"),Mpr("0.99"));
   cout.precision(65);
   cout << "#dd " << fixed << hdim << endl;
   delete[] Vn;

   // compute mmax moments:
   const int mmax=3000;
   Mpr M0;
   for(int i=0; i<nb; i++ )
      M0 += Vi[i];
   cout << "#m0 M0 = " << scientific << M0 << endl;
   cout << "  0 1.0 0.0" << endl;	// m_0 = 1 by normalisation
   for(int k=1; k<mmax; k++) {
      Mpc mk = Mpc(0);
      for(int i=0; i<nb; i++)
	 mk += Vi[i] * pow(zj[i],k);	// O(log k), but more precise
      printf("%3d ", k);
      cout << real(mk/M0) << " " << imag(mk/M0) << endl;
   }

   ptime("all done");

   fpu_fix_end( &oldcw );	// qdlib: undo fpu_fix_start()
   return 0;
}


==> anc/cmn1.cc <==
#include <iostream>
#include <ctime>
#include <cstdlib>
#include <cstdio>
#include <complex>

#include <qd/fpu.h>
#include <qd/qd_real.h>

using namespace std;
using namespace qd;

typedef qd_real Mpr;		// 209 significant bits (62.9 decimal digits)
typedef complex<Mpr> Mpc;

#ifdef QDNOPI                   // define this under Fedora 15
const Mpr pi = "3.141592653589793238462643383279502884197169399375105820974944592307816406286208998628034825342117";
#else                           // for decent distros ...
const Mpr pi = Mpr::_pi;        // sole direct reference to qd_real.h
#endif

inline Mpr abs(const Mpc z) { return sqrt(sqr(real(z))+sqr(imag(z))); }
inline Mpr abs2(const Mpc z) { return sqr(real(z))+sqr(imag(z)); }

ostream& cour = cerr;

inline void ptime(const char* s="") {
   static clock_t otime=0, ntime=0;
   otime = ntime;
   ntime = clock();
   char stmp[256];
   sprintf(stmp,"#t %15.6f %15.6f: %s\n", double(ntime)/CLOCKS_PER_SEC,
	   double(ntime-otime)/CLOCKS_PER_SEC, s);
   cour << stmp;
}

// Bubble stuff: =============================================================

struct Bubble {
   Mpc z;		// centre
   Mpr r;		// radius
   Bubble(Mpc zs=Mpc(0,0), Mpr rs=Mpr(0)) { z=zs; r=rs; };
};

Bubble* b0;		// the primitives
int np;			// size(b0) = number of generators

// invert z through bm:
inline Mpc invp(const Mpc& z, const Bubble& bm) {
   return bm.z+sqr(bm.r)/abs2(z-bm.z)*(z-bm.z);
}

// invert bp through bm:
inline Bubble invb(const Bubble& bp, const Bubble& bm) {
   Mpc zz = bp.z - bm.z;
   Mpr xf = sqr(bm.r)/(abs2(zz)-sqr(bp.r));
   return Bubble(xf*zz+bm.z,xf*bp.r);
}

// returns the primitive bubble b is in:
inline Bubble& prim(const Bubble& b) {
   for(int i=0; i<np; i++)
      if( abs2(b.z-b0[i].z) < sqr(b0[i].r) )
	 return b0[i];
}

// an element of the transition matrix T:
struct Tij {	// ASSUMING no empty rows,
   int jp1;	// we advance i whenever jp1<0, then take j=abs(jp1)-1
   Mpr tt;	// T_{ij}
   Tij(int js=0, Mpr ts=Mpr(0)) { jp1=js; tt=ts; }
};

int nb, nt;	// nb = #bubbles, nt ?= nb*(np-1)
Mpc *zj;	// sample points: size(zj) = nb
Tij *T;		// transition matrix: size(T) = nt

// compute sample points zj[nb] and transition matrix T[~nt]:
int mkbubt(const Mpr& epsb, const int maxgen=100) {
   // make an *ordered* list of generation 1 bubbles:
   Bubble* bi = new Bubble[np*(np-1)];
   for(int i=0, k=0; i<np; i++)
      for(int j=1; j<np; j++)
	 bi[k++] = invb(b0[(np+i-j)%np],b0[i]);
   nb = np*(np-1);	// size(bi)
   for(int i=0; i<np*(np-1); i++)
      cour << "#g01 " << atan2(imag(bi[i].z),real(bi[i].z)) << endl;

   Mpr rmax = 0;	// maximum radius
   for(int i=0; i<np*(np-1); i++)
      rmax = (bi[i].r > rmax) ? bi[i].r : rmax;

   // loop over generations:
   int gen;			// for return value
   int nr = np*(np-1);		// reserved size for bi[]
   double dnb = np-1;		// growth rate of size(bi)
   for(gen=1; gen<maxgen; gen++) {
      char stmp[256];
      sprintf(stmp, "#g%02d nb = %7d (%7d)", gen, nb, nr);
      cour << stmp;
      cour << " rmax = " << scientific << rmax << endl;
      if( rmax < epsb )
	 break;
      Bubble* bn = new Bubble[nr=int(1.01*dnb*nb)];	// A GUESS!!
      int j=(nb-1)%nb, k=0;
      for(int i=0; i<nb; i++) {
	 const Bubble& b = bi[i];
	 const Bubble& bz = prim(b);
	 Bubble bp = invb(b,bz);
	 if( b.r > epsb )	// if b is too large
	    while( abs2(bi[j].z-bp.z) < sqr(bp.r) ) {
	       bn[k++] = invb(bi[j],bz);	// replace b
	       j = (nb+j-1)%nb;			// by its image bubbles
	    }
	 else {			// otherwise (for small b)
	    while( abs2(bi[j].z-bp.z) < sqr(bp.r) )
	       j = (nb+j-1)%nb;	// skip its image bubbles
	    bn[k++] = b;	// and put b into bn
	 }
      }
      dnb = double(k)/nb;	// size(bn)/size(bi)
      delete[] bi;
      bi = bn;
      nb = k;			// size(bi) = k
      rmax = Mpr(0);
      for(int i=0; i<nb; i++)
	 rmax = (bi[i].r > rmax) ? bi[i].r : rmax;
   }
   ptime("done bubbles");

   // compute the transition matrix T[nb*(np-1)] from bi[nb]:
   zj = new Mpc[nb];		// sample pts: projection of bi.z to S^1
   for(int j=0; j<nb; j++)
      zj[j] = bi[j].z/abs(bi[j].z);
   T = new Tij[int(1.02*nb*(np-1))];
   int j=(nb-1)%nb, k=0;
   for(int i=0; i<nb; i++) {
      int iadv=-1;		// advance i when iadv==-1
      const Bubble& b = bi[i];
      const Bubble& bz = prim(b);
      Bubble bp = invb(b,bz);
      while( abs2(bi[j].z-bp.z) < sqr(bp.r) ) {
	 Mpc zjj = invp(zj[j],bz);
	 T[k++] = Tij(iadv*(j+1),abs2(zjj-bz.z)/sqr(bz.r));
	 j = (nb+j-1)%nb;
	 iadv = abs(iadv);
      }
   }
   nt = k;			// ASSERT nt = nb*(np-1)
   char ss[256]; sprintf(ss, "done T (nt = %d/%d)", nt, (np-1)*nb);
   ptime(ss);

   delete[] bi;
   return gen;
}

// Eigenvalue stuff: =========================================================

Mpr *Vi, *Vn;	// temp vectors, allocated in main()

const int maxn = 200;		// maximum eigenvalue iteration
const Mpr epsd = "1e-20";	// in ewert(): exit with this relative error

// Perron-Frobenius: returns max(eval(T^dim)), leaving the evect in Vi
Mpr ewert(const Mpr dim) {
   Mpr emin = 0, emax = 1;

   Tij* Td = new Tij[nt];	// T^dim
   for(int i=0; i<nb; i++)
      Vi[i] = Mpr(1);
   for(int k=0; k<nt; k++)
      Td[k] = Tij(T[k].jp1,pow(T[k].tt,dim));

   for(int nn=0; nn<maxn; nn++) {
      if( emax-emin < (abs(1-emin) + abs(1-emax))*epsd )
	 break;
      for(int i=0; i<nb; i++)
	 Vn[i] = Mpr(0);
      for(int k=0, i=-1; k<nt; k++) {
	 i += (Td[k].jp1 < 0 ) ? 1 : 0;		// advance i when jp1<0
	 Vn[i] += Td[k].tt*Vi[abs(Td[k].jp1)-1];
      }
      emin = Vn[0]/Vi[0];
      emax = emin;
      Mpr normf = 0;
      for(int i=0; i<nb; i++) {
	 Mpr ee = Vn[i]/Vi[i];
	 emin = (ee < emin) ? ee : emin;
	 emax = (ee > emax) ? ee : emax;
	 normf += Vn[i];
      }
      normf = 1/normf;
      for(int i=0; i<nb; i++)
	 Vi[i] = Vn[i] * normf;
   }
   delete[] Td;
   return emin;			// Vi contains the eigenvector
}

const Mpr epsr = "1e-50";	// in droot(): return when dmax - dmin < epsr
const Mpr epsf = "1e-55";	//	       OR when |F(dim)| < epsf

// Root-finding: returns x \in (emin,emax) where ewert(x) = 1
Mpr droot(const Mpr& emin, const Mpr& emax) {
   Mpr dmin=emin, dmax=emax;
   cour.precision(65);

   Mpr fmax = 1 - ewert(dmax);
   cour << "#+ " << fixed << dmax << endl;
   cour << "#= " << scientific << fmax << endl;
   ptime();

   Mpr fmin = 1 - ewert(dmin);
   cour << "#- " << fixed << dmin << endl;
   cour << "#= " << scientific << fmin << endl;
   ptime();

   if( fmin>0 || fmax<0 ) {	// ASSERT ewert(dmin) > 1 and ewert(dmax) < 1
      cour << "# Bad interval\n";
      return -1;
   }

   // Ridder's root-finding alg (Numerical Recipes [3ed] 9.2.1);
   // we also need to check for F(dmdd) in case it is close to underflow:
   Mpr fmid=1, fmdd=1, dmdd=666;
   while( dmax - dmin > epsr && abs(fmdd) > epsf ) {
      Mpr dmid = (dmin + dmax)/2;
      fmid = 1 - ewert(dmid);
      cour << (fmid < 0 ? "#- " : "#+ ") << fixed << dmid << endl;
      cour << "#= " << scientific << fmid << endl;
      ptime();
      dmdd = dmid - (dmid-dmin)*fmid/sqrt(sqr(fmid)-fmin*fmax);
      fmdd = 1 - ewert(dmdd);
      cour << (fmdd < 0 ? "#- " : "#+ ") << fixed << dmdd << endl;
      cour << "#= " << scientific << fmdd << endl;
      ptime();
      if( fmdd*fmid < 0 ) {	// root is between dmdd and dmid
	 if( fmid < 0 ) {	// dmid < dmdd
	    dmin = dmid; fmin = fmid;
	    dmax = dmdd; fmax = fmdd;
	 } else {		// dmdd < dmid
	    dmin = dmdd; fmin = fmdd;
	    dmax = dmid; fmax = fmid;
	 }
      } else {		// root is between dmdd and dmin or dmax
	 (fmdd < 0 ? dmin : dmax ) = dmdd;
	 (fmdd < 0 ? fmin : fmax ) = fmdd;
      }
   }
   
   cour << "#- " << fixed << dmin << endl;
   cour << "#= " << scientific << fmin << endl;
   cour << "#+ " << fixed << dmax << endl;
   cour << "#= " << scientific << fmax << endl;
   
   return dmdd;
}


==> anc/ctma.py <==
# Using ideas from McMullen's 1997 code

from sys import argv, stdout
import time
from clnum import *
set_default_precision(200)

# Usage: to compute Hausdorff dimension:
#   python ./ctma.py 30 1e-8 -1
# to compute first 300 moments:
#   python ./ctma.py 30 1e-8 300

# NONMATH - keep track of running time:
stime = otime = ntime = time.time()
def ptime(msg=''):
   global otime, ntime
   ntime = time.time()
   print '#t', ntime - stime, ntime - otime, '::', msg
   stdout.flush()
   otime = ntime

# Generate the bubbles: =====================================================

ptime('start')

maxb = 2**20
maxgen = 100
epsb = mpf('0.0001')

class Bubble:
   def __init__(self, zs, rs):
      self.z = cmpf(zs)		# centre (complex)
      self.r = mpf(rs)		# radius (real)
   def druck(self, ss=''):
      # print ss, self.z.real, self.z.imag, self.r
      print ss, self.z.phase, self.r
   def cetak(self):
      print float(self.z.real), float(self.z.imag), float(self.r)

tht = mpf(argv[1])
epsb = mpf(argv[2])

# the primitives (generation 0 Bubbles):
np = 3
tht = tht * (pi()/180)
b0 = [Bubble(cis((2*i+1)*pi()/np)/cos(tht/2),tan(tht/2)) for i in xrange(np)]

print '#par tht =', tht*180/pi(), 'epsb =', epsb
for b in b0: b.druck('#g00')

def abs2(z):			# abs(z)**2 for speed
   return z.real**2+z.imag**2

# returns the primitive bubble b is in:
def prim(b):
   for bz in b0:
      if abs2(b.z-bz.z) < bz.r**2:
         return bz

# invert point z through bubble bm (mirror):
def invp(z,bm):
   return bm.z+bm.r**2/abs2(z-bm.z)*(z-bm.z)

# invert Bubble bp (point) through bm (mirror)
def invb(bp,bm):
   zz = bp.z - bm.z
   xf = (bm.r)**2/(abs2(zz)-(bp.r)**2)
   return Bubble(xf*zz+bm.z,xf*bp.r)

# make an ordered list of generation 1 bubbles:
bo = []
for bi in b0:
   for bj in b0:
      if bj != bi:
         bo.append(invb(bi,bj))
bo.sort(cmp=lambda b,c: cmp(b.z.phase%(2*pi()),c.z.phase%(2*pi())))
for b in bo: b.druck('#g01')
rmax = mpf(0)
for b in bo:
   rmax = max(b.r,rmax)

# loop over generations:
for gen in xrange(2,maxgen):
   print '#g%.02d' % (gen-1), len(bo), rmax
   if rmax < epsb:
      break
   bn = []
   no = len(bo)
   j = (-1)%no
   for i in xrange(no):
      b = bo[i]
      bz = prim(b)
      bp = invb(b,bz)
      if b.r > epsb:
         while abs2(bo[j].z-bp.z) < bp.r**2:
            bn.append(invb(bo[j],bz))
            j = (j-1)%no
      else:
         while abs2(bo[j].z-bp.z) < bp.r**2:
            j = (j-1)%no
         bn.append(b)
   rmax = mpf(0)
   for b in bn:
      rmax = max(b.r,rmax)
   bo = bn
   del bn

ptime('# done bubbles: g = %d, n = %d, rmax = %.6g' % (gen-1,len(bo),rmax))

# compute the transition matrix: ============================================

bb = bo
nb = len(bb)
zb = [b.z/abs(b.z) for b in bb]
tb = []
j = (-1)%nb
for i in xrange(nb):
   b = bb[i]
   bz = prim(b)
   bp = invb(b,bz)
   ti = []
   while abs2(bb[j].z-bp.z) < bp.r**2:
      zj = invp(zb[j],bz)
      ti.append((j,abs2(zj-bz.z)/bz.r**2))
      j = (j-1)%nb
   if ti == []:
      raise
   tb.append(ti)

print '# done tb'

dsz = {}
for t in tb:
   try:
      dsz[len(t)] += 1
   except:
      dsz[len(t)] = 1
print '#Tij', dsz				# histogram for T
ttot = 0
for td in dsz:
   ttot += dsz[td]*td
print '#Tij =', ttot, '(np-1)*nb =', (np-1)*nb	# always equal???

# compute the Hausdorff dimension: ==========================================

dmin = mpf('0.01')
dmax = mpf('0.99')

maxiter = 200
epsd = mpf('1e-120')
epse = mpf('1e-120')
epsi = mpf('1e-120')
epsr = mpf('1e-120')

# compute eigenvalue:
vec = [mpf(1) for i in xrange(nb)]
vnw = [mpf(0) for i in xrange(nb)]
def ewert(dim):
   emin = mpf(0)
   emax = mpf(1)
   td = [[(tj[0],tj[1]**dim) for tj in t] for t in tb]
   for k in xrange(maxiter):
      if emax - emin < (abs(1-emin)+abs(1-emax))*epse:
         break
      for i in xrange(nb):
         vnw [i] = mpf(0)
         for t in td[i]:
            vnw[i] += vec[t[0]] * t[1]
      emin = vnw[0]/vec[0]
      emax = emin
      for r in xrange(nb):
         enew = vnw[r]/vec[r]
         emin = min(enew,emin)
         emax = max(enew,emax)
      efac = 1/vnw[0]
      for r in xrange(nb):
         vec[r] = vnw[r] * efac
   return emin

fmax = 1 - ewert(dmax)
fmin = 1 - ewert(dmin)
fmdd = 1
while( dmax-dmin>epsr and abs(fmdd) > epsd ):
   dmid = (dmin+dmax)/2
   fmid = 1 - ewert(dmid)
   dmdd = dmid - (dmid-dmin)*fmid/sqrt(fmid**2-fmin*fmax)
   fmdd = 1 - ewert(dmdd)
   print '#df', dmdd, fmdd
   if fmdd*fmid < 0:
      if fmid < 0:
         (dmin,fmin) = (dmid,fmid)
         (dmax,fmax) = (dmdd,fmdd)
      else:
         (dmin,fmin) = (dmdd,fmdd)
         (dmax,fmax) = (dmid,fmid)
   else:
      if fmdd < 0:
         (dmin,fmin) = (dmdd,fmdd)
      else:
         (dmax,fmax) = (dmdd,fmdd)

# compute the moments =======================================================

mmax=int(argv[3])
if mmax<0:
   print repr(dmdd)

else:   
   ptime('done dim')

   m0 = mpf(0)
   for ii in xrange(nb):
      m0 = m0 + vec[ii]
   print '#m0', repr(m0)

   for m in xrange(mmax+1):
      mk = cmpf(0)
      for ii in xrange(nb):
         mk = mk + vec[ii] * zb[ii]**m
      print '%3d' % m, repr(mk.real/m0), repr(mk.imag/m0)

ptime('done')

